Gradient-descent hardware-aware training and deployment for mixed-signal Neuromorphic processors

Mixed-signal neuromorphic processors provide extremely low-power operation for edge inference workloads, taking advantage of sparse asynchronous computation within Spiking Neural Networks (SNNs). However, deploying robust applications to these devices is complicated by limited controllability over analog hardware parameters, as well as unintended parameter and dynamical variations of analog circuits due to fabrication non-idealities. Here we demonstrate a novel methodology for ofDine training and deployment of spiking neural networks (SNNs) to the mixed-signal neuromorphic processor DYNAP-SE2. The methodology utilizes gradient-based training using a differentiable simulation of the mixed-signal device, coupled with an unsupervised weight quantization method to optimize the network's parameters. Parameter noise injection during training provides robustness to the effects of quantization and device mismatch, making the method a promising candidate for real-world applications under hardware constraints and non-idealities. This work extends Rockpool, an open-source deep-learning library for SNNs, with support for accurate simulation of mixed-signal SNN dynamics. Our approach simplifies the development and deployment process for the neuromorphic community, making mixed-signal neuromorphic processors more accessible to researchers and developers.

==> scripts/mismatch.py <==
from rockpool.devices.dynapse import DynapSim, frozen_mismatch_prototype
from rockpool.nn.combinators import Sequential
from rockpool.nn.modules import LinearJax
from rockpool.transform.mismatch import mismatch_generator
from jax import numpy as jnp
import numpy as np
from matplotlib import pyplot as plt

plt.rcParams["figure.figsize"] = [6, 2.5]
plt.rcParams["figure.dpi"] = 1200
plt.rcParams["font.size"] = 12

# - Construct DynapSim network
Nin = 64
Nrec = 256
fake_kappa = np.zeros(Nrec)
fake_kappa[:Nrec//2] = 0.25
fake_kappa[Nrec//2:] = 0.75
net = Sequential(
    LinearJax(shape=(Nin, Nrec), has_bias=False),
    DynapSim((Nrec, Nrec), has_rec=True, kappa_n=fake_kappa, percent_mismatch=0.0),
)

param = np.array(net[1].kappa_n.flatten())

# - Preliminaries
rng_key = jnp.array([2021, 2022], dtype=jnp.uint32)
prototype = frozen_mismatch_prototype(net)

# - Regenerate the mismatch
regenerate_mismatch = mismatch_generator(prototype=prototype, percent_deviation=0.3)
new_params = regenerate_mismatch(net, rng_key=rng_key)

# Get mismatched
mismatched = np.array(new_params["1_DynapSim"]["kappa_n"].flatten())

# Plot
fig, axes = plt.subplots(1,1, sharey=True)
plt.hist(param, label = "parameter", align='mid')
plt.hist(mismatched, bins=20, label= "mismatched", align='mid')
plt.xlim([0.0, 1.0])
plt.legend()
fig.savefig("fig_mismatch_illustration.eps", transparent="True", bbox_inches='tight')
